Eight gamma-ray pulsars discovered in blind frequency searches of Fermi LAT data

We report the discovery of eight gamma-ray pulsars in blind frequency searches using the LAT, onboard the Fermi Gamma-ray Space Telescope. Five of the eight pulsars are young (tau_c<100 kyr), energetic (Edot>10^36 erg/s), and located within the Galactic plane (|b|<3 deg). The remaining three are older, less energetic, and located off the plane. Five pulsars are associated with sources included in the LAT bright gamma-ray source list, but only one, PSR J1413-6205, is clearly associated with an EGRET source. PSR J1023-5746 has the smallest characteristic age (tau_c=4.6 kyr) and is the most energetic (Edot=1.1E37 erg/s) of all gamma-ray pulsars discovered so far in blind searches. PSRs J1957+5033 and J2055+25 have the largest characteristic ages (tau_c~1 Myr) and are the least energetic (Edot~5E33 erg/s) of the newly-discovered pulsars. We present the timing models, light curves, and detailed spectral parameters of the new pulsars. We used recent XMM observations to identify the counterpart of PSR J2055+25 as XMMU J205549.4+253959. In addition, publicly available archival Chandra X-ray data allowed us to identify the likely counterpart of PSR J1023-5746 as a faint, highly absorbed source, CXOU J102302.8-574606. The large X-ray absorption indicates that this could be among the most distant gamma-ray pulsars detected so far. PSR J1023-5746 is positionally coincident with the TeV source HESS J1023-575, located near the young stellar cluster Westerlund 2, while PSR J1954+2836 is coincident with a 4.3 sigma excess reported by Milagro at a median energy of 35 TeV. Deep radio follow-up observations of the eight pulsars resulted in no detections of pulsations and upper limits comparable to the faintest known radio pulsars, indicating that these can be included among the growing population of radio-quiet pulsars in our Galaxy being uncovered by the LAT, and currently numbering more than 20.

==> make.sh <==
%latex ms.tex
%latex ms.tex
pdflatex ms.tex
%dvips -o ms.ps ms
%ps2pdf ms.ps
%gv ms.ps &
acroread ms.pdf &

